TaBERT: Pretraining for Joint Understanding of Textual and Tabular Data

Recent years have witnessed the burgeoning of pretrained language models (LMs) for text-based natural language (NL) understanding tasks. Such models are typically trained on free-form NL text, hence may not be suitable for tasks like semantic parsing over structured data, which require reasoning over both free-form NL questions and structured tabular data (e.g., database tables). In this paper we present TaBERT, a pretrained LM that jointly learns representations for NL sentences and (semi-)structured tables. TaBERT is trained on a large corpus of 26 million tables and their English contexts. In experiments, neural semantic parsers using TaBERT as feature representation layers achieve new best results on the challenging weakly-supervised semantic parsing benchmark WikiTableQuestions, while performing competitively on the text-to-SQL dataset Spider. Implementation of the model will be available at http://fburl.com/TaBERT .

==> figures/scripts/plot_bar.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import rc
from pylab import rcParams
rcParams['figure.figsize'] = 5, 5

rc('xtick', labelsize=20)
rc('ytick', labelsize=15)

fig, ax = plt.subplots()

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['bottom'].set_visible(False)
#ax.spines['left'].set_visible(False)

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

acc = [62.3, 71.6, 73.7]
index = np.arange(3)
xticks = ('Ling et al.', 'Yin and Neubig.', 'Inference Model')
title = 'Accuracies on Django'

bar_width = 0.5

barlist = plt.bar(index, acc, bar_width, align='center', color='r', alpha=0.8)
barlist[1].set_color('g')
barlist[2].set_color('b')

ax.tick_params(axis=u'x', which=u'both',length=0)
plt.xticks(index - 0.3, xticks)
labels = ax.get_xticklabels()
plt.setp(labels, rotation=60)

for i, patch in enumerate(ax.patches):
    # get_x pulls left or right; get_height pushes up or down
    ax.text(patch.get_x(), patch.get_height() + 1., str(acc[i]) + '%', fontsize=18,
            color='black')

# plt.title(title, fontsize=25, y=1.01)

fig.tight_layout()
plt.savefig('acc.png', format='png', dpi=600)
plt.show()


==> figures/scripts/plot_bar_thesis.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import rc
from pylab import rcParams
rcParams['figure.figsize'] = 5, 5

rc('xtick', labelsize=20)
rc('ytick', labelsize=15)

fig, ax = plt.subplots()

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['bottom'].set_visible(False)
#ax.spines['left'].set_visible(False)

ax.xaxis.set_ticks_position('bottom')
ax.yaxis.set_ticks_position('left')

acc = [62.3, 71.6, 73.7]
index = np.arange(3)
xticks = ('Ling et al.', 'Yin and Neubig.', 'Inference Model')
title = 'Accuracies on Django'

bar_width = 0.5

barlist = plt.bar(index, acc, bar_width, align='center', color='r', alpha=0.8)
barlist[1].set_color('g')
barlist[2].set_color('b')

ax.tick_params(axis=u'x', which=u'both',length=0)
plt.xticks(index - 0.3, xticks)
labels = ax.get_xticklabels()
plt.setp(labels, rotation=60)

for i, patch in enumerate(ax.patches):
    # get_x pulls left or right; get_height pushes up or down
    ax.text(patch.get_x(), patch.get_height() + 1., str(acc[i]) + '%', fontsize=18,
            color='black')

# plt.title(title, fontsize=25, y=1.01)

fig.tight_layout()
plt.savefig('acc.png', format='png', dpi=600)
plt.show()


==> figures/scripts/plot_thesis.py <==
# Credit: Josh Hemann

import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator
from matplotlib import cm
from collections import namedtuple
from pylab import rcParams

color_map = cm.get_cmap('Pastel1')
#print(color_map(0.1))

fig, ax = plt.subplots()
rcParams['figure.figsize'] = 15, 3
bar_width = 2


plot_data = {
	'wtq':{
		'title': 'wikitablequestions',
		'x': [i * 2.5 for i in range(6)],
		'y': [40.6, 43.2, 42.3, 50.3, 51.6, 52.2],
		'ylim': (30, 55),
		'systems': ['Zhang et al.\n(2017)', 'Agarwal et al.\n(2019)', 'Liang et al.\n(2018)', '+BERT', '+TaBERT\nOne Row', '+TaBERT\nThree Rows']
	},
	'spider': {
		'title': 'spider',
		'x': [i * 4 for i in range(5)],
		'y': [57.6, 60.9, 61.9, 61.3, 64.5],
		'ylim': (55, 65),
		'systems': ['Zhang et al.\n(2019)', 'Wang et al.\n(2019)', 'Guo et al.\n(2019)', 'TranX\n+BERT', '+TaBERT']

	}
}


def plot_fig(data):
	ax.set_ylim(data['ylim'])
	
	ax.xaxis.set_ticks_position('bottom')
	ax.yaxis.set_ticks_position('left')
	
	ax.spines['top'].set_visible(False)
	ax.spines['right'].set_visible(False)
	ax.spines['bottom'].set_visible(False)
	
	ax.set_ylabel('Accuracy')

	barlist = plt.bar(data['x'], data['y'], bar_width, align='center', alpha=0.8)

	barlist[0].set_color(color_map(0.1))
	barlist[1].set_color(color_map(0.2))
	barlist[2].set_color(color_map(0.3))
	barlist[3].set_color(color_map(0.4))
	barlist[4].set_color(color_map(0.5))
	if len(barlist) > 5:
		barlist[5].set_color(color_map(0.7))
	if len(barlist) > 6:
		barlist[6].set_color(color_map(0.8))
	if len(barlist) > 7:
		barlist[6].set_color(color_map(0.9))

	for idx, val in zip(data['x'], data['y']):
		plt.text(x=idx, y=val + 0.5, s=str('%.1f' % val), fontsize=13, horizontalalignment='center')

	# plt.axhline(y=data['oracle_score'], color='r', linestyle='--', alpha=0.8, label='Oracle')
	# plt.errorbar(data['x'][-4:], data['y'][-4:], data['std_errs'], linestyle='None', marker='_')
	plt.xticks(data['x'], data['systems'])

	ax.tick_params(axis='x', which='both', length=0, labelsize=10)
	# ax.set_aspect(aspect=0.3)
	# plt.title(data['title'], fontsize=20, y=1.01)

	handles, labels = ax.get_legend_handles_labels()
	# handles = [handles[1], handles[2], handles[0]]
	# labels = [labels[1], labels[2], labels[0]]
	# ax.legend(handles, labels, fontsize=16, loc='upper right') # bbox_to_anchor=(1.02, 0.95)

	fig.tight_layout()
	# plt.subplots_adjust(left=0.05, right=0.95, top=0.95, bottom=0.1)
	plt.savefig('{}.pdf'.format('_'.join(data['title'].split())), format='pdf', dpi=600, pad_inches=0)
	# plt.show()


if __name__ == '__main__':
	# plot_fig(plot_data['wtq'])
	plot_fig(plot_data['spider'])


# for id, colors in enumerate((['g', 'white', 'white'], ['g', 'b', 'white'], ['g', 'b', 'r'])):
# 	n_groups = 6

# 	acc = [42.3, 49.6, 51.6, 52.2]

# 	fig, ax = plt.subplots()

# 	ax.spines['top'].set_visible(False)
# 	ax.spines['right'].set_visible(False)
# 	ax.spines['bottom'].set_visible(False)
# 	#ax.spines['left'].set_visible(False)

# 	ax.xaxis.set_ticks_position('bottom')
# 	ax.yaxis.set_ticks_position('left')

# 	# index = np.arange(n_groups)
# 	bar_width = 1.0

# 	index = [0]
# 	for i in range(n_groups - 1):
# 		pos = index[-1] + bar_width * 3 + 0.3
# 		index.append(pos)
# 	index = np.array(index)

# 	opacity = 0.75

# 	rects = ax.bar(index, acc_sup, bar_width,
# 	                   alpha=opacity, color=colors[0])

# 	plt.ylim((47, 74))
# 	ax.set_xlabel('Amount of Labeled Data')
# 	ax.set_ylabel('Accuracy')
# 	ax.set_xticks(index)
# 	ax.set_xticklabels(('Previous Beset\nAgarwal et al. (2019)', 'MAPO\nChen et al., 2018', 'MAPO+BERT', 'MAPO+TaBERT\nOne Row', 'MAPO+TaBERT\nThree Rows'))
# 	ax.legend()

# 	fig.tight_layout()
# 	plt.savefig('structVAE_exp_%d.png' % id, format='png', dpi=600)
# 	# plt.show()

